Interpolation by the Exact Inversion of the Gram Matrix

Using a lemma of Davis on Gram matrices applied to the classical Orthogonal Polynomials to generate reproducing kernel interpolation over the classical domains for polynomials. These kernels have terms which are exact over the rational ring. The Condition Numbers are readily shown to get very large with the size of the Gram matrices as expected. The calculation of the error variances for trigonometric functions and the exponential show a significant improvement over the equivalent Taylor expansion variances.

==> Gram-matrix_.sagetex.sage <==
## -*- encoding: utf-8 -*-
## This file ("Gram-matrix ".sagetex.sage) was *autogenerated* from "Gram-matrix ".tex with sagetex.sty version 2021/10/16 v3.6.
import sagetex
_st_ = sagetex.SageTeXProcessor('"Gram-matrix "', version='2021/10/16 v3.6', version_check=True)
try:
 _st_.current_tex_line = 308
 _st_.plot(0, format='notprovided', _p_=plot(-1/1290240*x^7 + 1/20480*x^6 - 37/30720*x^5 + 31/2048*x^4 - 163/1536*x^3 + 219/512*x^2 - 247/256*x + 255/256,0,3.5,ymin = -1/2,legend_label='myEstimate') +plot(-1/5040*x^7 + 1/720*x^6 - 1/120*x^5 + 1/24*x^4 - 1/6*x^3 + 1/2*x^2 -x+1,0,3.5,ymin=-1/2,legend_label='myTaylor',color='red'), figsize=[4,2])
except:
 _st_.goboom(308)
_st_.endofdoc()


==> Gram-matrix_.sagetex.sage.py <==
## -*- encoding: utf-8 -*-


# This file was *autogenerated* from the file Gram-matrix .sagetex.sage
from sage.all_cmdline import *   # import sage library

_sage_const_308 = Integer(308); _sage_const_0 = Integer(0); _sage_const_1 = Integer(1); _sage_const_1290240 = Integer(1290240); _sage_const_7 = Integer(7); _sage_const_20480 = Integer(20480); _sage_const_6 = Integer(6); _sage_const_37 = Integer(37); _sage_const_30720 = Integer(30720); _sage_const_5 = Integer(5); _sage_const_31 = Integer(31); _sage_const_2048 = Integer(2048); _sage_const_4 = Integer(4); _sage_const_163 = Integer(163); _sage_const_1536 = Integer(1536); _sage_const_3 = Integer(3); _sage_const_219 = Integer(219); _sage_const_512 = Integer(512); _sage_const_2 = Integer(2); _sage_const_247 = Integer(247); _sage_const_256 = Integer(256); _sage_const_255 = Integer(255); _sage_const_3p5 = RealNumber('3.5'); _sage_const_5040 = Integer(5040); _sage_const_720 = Integer(720); _sage_const_120 = Integer(120); _sage_const_24 = Integer(24)## This file ("Gram-matrix ".sagetex.sage) was *autogenerated* from "Gram-matrix ".tex with sagetex.sty version 2021/10/16 v3.6.
import sagetex
_st_ = sagetex.SageTeXProcessor('"Gram-matrix "', version='2021/10/16 v3.6', version_check=True)
try:
 _st_.current_tex_line = _sage_const_308 
 _st_.plot(_sage_const_0 , format='notprovided', _p_=plot(-_sage_const_1 /_sage_const_1290240 *x**_sage_const_7  + _sage_const_1 /_sage_const_20480 *x**_sage_const_6  - _sage_const_37 /_sage_const_30720 *x**_sage_const_5  + _sage_const_31 /_sage_const_2048 *x**_sage_const_4  - _sage_const_163 /_sage_const_1536 *x**_sage_const_3  + _sage_const_219 /_sage_const_512 *x**_sage_const_2  - _sage_const_247 /_sage_const_256 *x + _sage_const_255 /_sage_const_256 ,_sage_const_0 ,_sage_const_3p5 ,ymin = -_sage_const_1 /_sage_const_2 ,legend_label='myEstimate') +plot(-_sage_const_1 /_sage_const_5040 *x**_sage_const_7  + _sage_const_1 /_sage_const_720 *x**_sage_const_6  - _sage_const_1 /_sage_const_120 *x**_sage_const_5  + _sage_const_1 /_sage_const_24 *x**_sage_const_4  - _sage_const_1 /_sage_const_6 *x**_sage_const_3  + _sage_const_1 /_sage_const_2 *x**_sage_const_2  -x+_sage_const_1 ,_sage_const_0 ,_sage_const_3p5 ,ymin=-_sage_const_1 /_sage_const_2 ,legend_label='myTaylor',color='red'), figsize=[_sage_const_4 ,_sage_const_2 ])
except:
 _st_.goboom(_sage_const_308 )
_st_.endofdoc()


